A 4/3-competitive randomized algorithm for online scheduling of packets with agreeable deadlines

In 2005 Li et al. gave a phi-competitive deterministic online algorithm for scheduling of packets with agreeable deadlines with a very interesting analysis. This is known to be optimal due to a lower bound by Hajek. We claim that the algorithm by Li et al. can be slightly simplified, while retaining its competitive ratio. Then we introduce randomness to the modified algorithm and argue that the competitive ratio against oblivious adversary is at most 4/3. Note that this still leaves a gap between the best known lower bound of 5/4 by Chin et al. for randomised algorithms against oblivious adversary.

==> compil.sh <==
#!/bin/bash

latex $1
for i in $(ls)
do
	if [ ${i##*.} = 'bib' ];
	then
		bibtex $1
	elif [ ${i##*.} = 'bbl' ];
	then
		echo "bbl found"
	else
		echo "No bib or bbl file !"
	fi
done
latex $1
echo "44444444444444444444444444444444"
latex $1
echo "55555555555555555555555555555555"
dvips $1
echo "66666666666666666666666666666666"
ps2pdf "$1.ps"
echo "77777777777777777777777777777777"

rm *.aux *.blg *.dvi
echo "88888888888888888888888888888888"

